The Cognitive Kardashev Scale: Quantifying the Material Envelope of Civilisational Computation

How much thinking can a civilisation do? Kardashev ranked civilisations by the energy they command. This paper borrows his ladder and asks how much machine cognition each rung could support. The arithmetic is deliberately simple. A civilisation has some total power. Only a fraction of that can be spared for computing, and each joule spent buys computation at whatever efficiency the hardware of the day has reached. The product of the three sets a ceiling on machine thought. To keep the resulting quantities intelligible, I express them in units of the human brain's own processing rate, as a rough yardstick rather than a claim about minds. Calibrating the ceiling against present-day supercomputers and AI accelerators led me to two conclusions I did not expect at the outset. Even today's energy supply could support far more machine cognition than humanity actually uses, so physical capacity is not what binds. And whether energy or hardware efficiency becomes the constraint over the coming decade turns on engineering choices that have not yet been made. On the question that may matter most, who gets access to the cognition it describes, the scale is silent. That is a matter of political economy, and the calibration is offered as an input to that debate.

==> figs/make_plots.py <==
"""
Generate figures for the Cognitive Kardashev paper (and the Hayek
paper that cites it). Outputs PDF figures in this directory.
"""

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
import seaborn as sns
from matplotlib.lines import Line2D

sns.set_theme(context="paper", style="whitegrid", font_scale=1.05)
mpl.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "axes.titlesize": 11,
    "axes.labelsize": 10,
    "legend.fontsize": 9,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "savefig.bbox": "tight",
    "savefig.dpi": 300,
})

# ---------------------------------------------------------------------
# Figure 1 — Compute efficiency by class of workload (2024-2026).
# Fix: distinguish Blackwell from Rubin clearly; keep Landauer bar
# from colliding with the legend by widening the x-range.
# ---------------------------------------------------------------------

eff_rows = [
    ("Sustained FP64 (El Capitan, 2024)", 5.9e10, "Scientific HPC"),
    ("Peak ML FP16 sparse (B200, 2024)", 4.0e12, "Blackwell"),
    ("Peak ML FP8 sparse (B200, 2024)",  2.0e13, "Blackwell"),
    ("Peak ML FP4 sparse (B200, 2024)",  4.0e13, "Blackwell"),
    ("Peak ML NVFP4 train (R200, 2026)", 1.75e13, "Rubin"),
    ("Peak ML FP4 sparse (R200, 2026)",  2.5e13, "Rubin"),
    ("Biological brain (cortex)",        5.0e14, "Biological"),
    ("Landauer limit @ 300 K",           3.5e20, "Thermodynamic"),
]
df_eff = pd.DataFrame(eff_rows, columns=["Workload class", "eta", "Era"])
era_order = ["Scientific HPC", "Blackwell", "Rubin", "Biological", "Thermodynamic"]
df_eff["Era"] = pd.Categorical(df_eff["Era"], categories=era_order, ordered=True)
df_eff = df_eff.sort_values(["Era", "eta"]).reset_index(drop=True)

# Visually distinct palette: Blackwell teal, Rubin red-orange.
palette = {
    "Scientific HPC": "#4C78A8",
    "Blackwell":      "#1B9E77",
    "Rubin":          "#D95F02",
    "Biological":     "#7570B3",
    "Thermodynamic":  "#666666",
}

fig, ax = plt.subplots(figsize=(7.4, 4.4))
sns.barplot(
    data=df_eff,
    y="Workload class",
    x="eta",
    hue="Era",
    palette=palette,
    dodge=False,
    ax=ax,
    edgecolor="black",
    linewidth=0.4,
)
ax.set_xscale("log")
ax.set_xlabel(r"Efficiency $\eta$ (operations / J), log scale")
ax.set_ylabel("")
ax.set_title("Compute efficiency across workloads, 2024--2026")
for i, (_, row) in enumerate(df_eff.iterrows()):
    ax.text(row["eta"] * 1.5, i, f"{row['eta']:.1e}", va="center", fontsize=8.5)
ax.set_xlim(1e10, 1e24)
# Move legend outside plot to avoid bar/label collision
ax.legend(
    loc="center left",
    bbox_to_anchor=(1.02, 0.5),
    frameon=True,
    framealpha=0.95,
    title="Era",
)
sns.despine(left=True)
fig.tight_layout()
fig.savefig("efficiency_tiers.pdf")
plt.close(fig)

# ---------------------------------------------------------------------
# Figure 2 — Cognitive Kardashev envelope.
# Fix: legend outside the data region; clearer Kardashev tier labels.
# ---------------------------------------------------------------------

eta_2026 = 1e12
C_brain  = 1e16
fractions = [0.001, 0.01, 0.05, 0.10, 0.50]
P_grid = np.logspace(11, 38, 600)

fig, ax = plt.subplots(figsize=(7.4, 4.6))
colors = sns.color_palette("viridis", len(fractions))
for f, c in zip(fractions, colors):
    N = f * P_grid * eta_2026 / C_brain
    label = f"$f = {f*100:g}\\%$"
    ax.plot(P_grid, N, label=label, linewidth=1.8, color=c)

# Vertical Kardashev tier reference lines
tiers = {
    "Earth 2025\n(Type 0.73)": 2e13,
    "Type I":  1e16,
    "Type II": 3.8e26,
    "Type III":4e37,
}
for name, P in tiers.items():
    ax.axvline(P, color="gray", linestyle=":", linewidth=0.9, alpha=0.7)
    ax.text(
        P*1.7, 5e34, name,
        rotation=0, va="top", ha="left",
        fontsize=8, color="dimgray",
        bbox=dict(boxstyle="round,pad=0.18", fc="white", ec="none", alpha=0.85),
    )

# Population reference line
ax.axhline(8.1e9, color="black", linestyle="--", linewidth=0.8)
ax.text(
    1e12, 8.1e9 * 0.25,
    "Global population $\\sim 8\\times10^{9}$",
    fontsize=8.5,
    bbox=dict(boxstyle="round,pad=0.18", fc="white", ec="none", alpha=0.85),
)

ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("Civilisational power $P$ (W, log scale)")
ax.set_ylabel("Brain-equivalents of cognitive compute, $N$ (log scale)")
ax.set_title("Cognitive Kardashev envelope, $\\eta_{2026}=10^{12}$ FLOP/J, $C_{\\rm brain}=10^{16}$ FLOP/s")
ax.set_xlim(1e11, 1e38)
ax.set_ylim(1e3, 1e36)
ax.legend(
    title="Cognition share $f$",
    loc="center left",
    bbox_to_anchor=(1.02, 0.5),
    frameon=True,
)
sns.despine()
fig.tight_layout()
fig.savefig("kardashev_curve.pdf")
plt.close(fig)

# ---------------------------------------------------------------------
# Figure 3 — Per-capita brain-equivalent heatmap, THREE SCENARIOS.
# Three side-by-side panels for the Current / Better / Optimistic
# efficiency scenarios; parity cells (where one brain-equivalent per
# inhabitant is reached at the lowest f within the panel) are
# highlighted in green.
# ---------------------------------------------------------------------

N_pop    = 1e10
levels   = ["Type 0.73\n(Earth)", "Type I\n(Planetary)", "Type II\n(Stellar)", "Type III\n(Galactic)"]
P_levels = [2e13, 1e16, 3.8e26, 4e37]
fs       = [0.01, 0.05, 0.10]

# The three scenarios are the 2035 endpoints of the three trajectories in
# Figure 4 (Current x3.51/yr, Better x4.2/yr, Optimistic x10/yr from a
# 2026 anchor of 3e26 FLOPs). Attributing part of each trajectory's total
# growth over 9 years to compute efficiency (with the rest coming from
# chip-count and run-duration scaling) gives the eta values below; the
# scenario labels match Figure 4 verbatim.
scenarios_eta = [
    ("Current",    1e13, r"2035 trajectory, $\eta = 10^{13}$ FLOP/J"),
    ("Better",     1e14, r"2035 trajectory, $\eta = 10^{14}$ FLOP/J"),
    ("Optimistic", 1e15, r"2035 trajectory, $\eta = 10^{15}$ FLOP/J"),
]

# Compute all matrices and a common colour scale
mats = []
for _, eta_s, _ in scenarios_eta:
    m = np.zeros((len(levels), len(fs)))
    for i, P in enumerate(P_levels):
        for j, f in enumerate(fs):
            m[i, j] = np.log10(f * P * eta_s / C_brain / N_pop)
    mats.append(m)
all_vals = np.concatenate([m.ravel() for m in mats])
vmin, vmax = float(all_vals.min()), float(all_vals.max())

fig, axes = plt.subplots(1, 3, figsize=(13.5, 3.7), sharey=True,
                         gridspec_kw={"wspace": 0.18})

for ax_idx, ((name, eta_s, eta_label), m) in enumerate(zip(scenarios_eta, mats)):
    df_h = pd.DataFrame(m, index=levels, columns=[f"{f*100:g}%" for f in fs])
    show_cbar = (ax_idx == 2)
    sns.heatmap(
        df_h,
        annot=True,
        fmt=".2f",
        cmap="rocket_r",
        ax=axes[ax_idx],
        linewidths=0.5,
        linecolor="white",
        annot_kws={"fontsize": 10, "fontweight": "bold"},
        vmin=vmin, vmax=vmax,
        cbar=show_cbar,
        cbar_kws={"label": r"$\log_{10}$ per-capita brain-equivalents"} if show_cbar else None,
    )
    axes[ax_idx].set_title(f"{name}: {eta_label}", fontsize=11, pad=8)
    axes[ax_idx].set_xlabel("Energy share $f$", fontsize=10)
    if ax_idx == 0:
        axes[ax_idx].set_ylabel("")

    # Highlight the cell within this panel where per-capita is closest
    # to parity (log10 = 0). If the lowest absolute value lies at
    # log10 = 0 +/- 0.5, draw a green border around it; otherwise leave
    # alone. Loop over rows top-to-bottom and columns left-to-right.
    closest = (None, None, np.inf)
    for i in range(m.shape[0]):
        for j in range(m.shape[1]):
            if abs(m[i, j]) < closest[2]:
                closest = (i, j, abs(m[i, j]))
    if closest[2] <= 0.7:
        i_p, j_p, _ = closest
        axes[ax_idx].add_patch(
            plt.Rectangle((j_p, i_p), 1, 1, fill=False,
                          edgecolor="#1B9E77", linewidth=2.6)
        )

fig.suptitle(
    r"Per-capita cognitive abundance ($\log_{10}$) under three FLOP-efficiency scenarios, $N_{\rm pop}=10^{10}$",
    y=1.04, fontsize=12,
)
fig.tight_layout(rect=[0, 0, 0.97, 0.98])
fig.savefig("kardashev_heatmap.pdf")
plt.close(fig)

# ---------------------------------------------------------------------
# Figure 4 — Frontier training-compute trajectory with three scenarios.
# Fix: stagger annotations so they don't overlap; add three scenario
# projections (current, better, optimistic) extending to 2032.
# ---------------------------------------------------------------------

models = [
    ("AlexNet",        2012,  4.7e17,  ( 4,  6)),
    ("AlphaGo Lee",    2016,  1.9e23,  (-90,  6)),
    ("AlphaZero",      2017,  3.7e23,  ( 6, -2)),
    ("BERT-Large",     2018,  2.6e20,  ( 4,  6)),
    ("GPT-3",          2020,  3.1e23,  ( 4,  6)),
    ("PaLM",           2022,  2.5e24,  ( 4,  6)),
    ("Chinchilla",     2022,  5.8e23,  ( 4, -10)),
    ("GPT-4 (est.)",   2023,  2.0e25,  ( 4, -14)),
    ("Gemini Ultra",   2023,  5.0e25,  ( 4,  6)),
    ("Llama 3 405B",   2024,  3.8e25,  ( 4, -10)),
    ("Frontier 2025",  2025,  1.0e26,  ( 4,  6)),
    ("Frontier 2026",  2026,  3.0e26,  (-25, -14)),
]
df_models = pd.DataFrame(
    [(m[0], m[1], m[2]) for m in models],
    columns=["Model", "Year", "FLOPs"],
)

fig, ax = plt.subplots(figsize=(7.6, 4.8))
ax.scatter(
    df_models["Year"], df_models["FLOPs"], s=46, color="#1F77B4",
    edgecolor="black", linewidth=0.5, zorder=4, label="Frontier model (observed)",
)
for label, year, flops, (dx, dy) in models:
    ax.annotate(
        label, (year, flops),
        xytext=(dx, dy), textcoords="offset points",
        fontsize=7.5, color="#222222", zorder=5,
    )

# Three forward-projection scenarios from 2026 anchor (3e26 FLOPs).
# Named "Current", "Better", "Optimistic"; projection horizon 2026 -> 2035.
anchor_year = 2026
anchor_flops = 3e26
end_year = 2035
yr_proj = np.linspace(anchor_year, end_year, 200)

scenarios = [
    ("Current",    "regression on 2012-2026",          3.51, "#888888", "--"),
    ("Better",     "published Sevilla et al. rate",    4.20, "#1B9E77", "-."),
    ("Optimistic", "capacity-led, Stargate + Terafab", 10.00, "#D95F02", ":"),
]
for name, descriptor, factor, color, ls in scenarios:
    flops_proj = anchor_flops * factor**(yr_proj - anchor_year)
    ax.plot(
        yr_proj, flops_proj, linewidth=1.9, linestyle=ls, color=color,
        label=f"{name}: $\\times${factor:g}/yr -- {descriptor}",
    )
    end_flops = flops_proj[-1]
    ax.scatter(
        [yr_proj[-1]], [end_flops], s=34, color=color, zorder=5,
        edgecolor="black", linewidth=0.4,
    )
    ax.annotate(
        f"{name}: $\\sim 10^{{{np.log10(end_flops):.1f}}}$ FLOPs",
        (yr_proj[-1], end_flops),
        xytext=(6, 0), textcoords="offset points",
        fontsize=7.5, color=color, va="center", fontweight="bold",
    )

# Historical regression line through observed points
years = df_models["Year"].to_numpy()
log_f = np.log10(df_models["FLOPs"].to_numpy())
slope, intercept = np.polyfit(years, log_f, 1)
yr_hist = np.linspace(2012, 2026, 100)
ax.plot(
    yr_hist, 10**(slope*yr_hist + intercept),
    color="#888888", linewidth=1.0, alpha=0.8, zorder=2,
)

ax.set_yscale("log")
ax.set_xlabel("Year")
ax.set_ylabel("Training compute (FLOPs, log scale)")
ax.set_title("Frontier training compute: history and three forward scenarios (Current / Better / Optimistic)")
ax.set_xlim(2011.5, 2036.5)
ax.set_ylim(1e17, 1e36)
ax.legend(
    loc="upper left", frameon=True, framealpha=0.95, fontsize=8,
)
sns.despine()
fig.tight_layout()
fig.savefig("compute_trajectory.pdf")
plt.close(fig)

print("Wrote:")
for fn in ["efficiency_tiers.pdf", "kardashev_curve.pdf",
           "kardashev_heatmap.pdf", "compute_trajectory.pdf"]:
    print(" ", fn)

